Analysis and Optimization of GNN-Based Recommender Systems on Persistent Memory

Graph neural networks (GNNs), which have emerged as an effective method for handling machine learning tasks on graphs, bring a new approach to building recommender systems, where the task of recommendation can be formulated as the link prediction problem on user-item bipartite graphs. Training GNN-based recommender systems (GNNRecSys) on large graphs incurs a large memory footprint, easily exceeding the DRAM capacity on a typical server. Existing solutions resort to distributed subgraph training, which is inefficient due to the high cost of dynamically constructing subgraphs and significant redundancy across subgraphs. The emerging persistent memory technologies provide a significantly larger memory capacity than DRAMs at an affordable cost, making single-machine GNNRecSys training feasible, which eliminates the inefficiencies in distributed training. One major concern of using persistent memory devices for GNNRecSys is their relatively low bandwidth compared with DRAMs. This limitation can be particularly detrimental to achieving high performance for GNNRecSys workloads since their dominant compute kernels are sparse and memory access intensive. To understand whether persistent memory is a good fit for GNNRecSys training, we perform an in-depth characterization of GNNRecSys workloads and a comprehensive analysis of their performance on a persistent memory device, namely, Intel Optane. Based on the analysis, we provide guidance on how to configure Optane for GNNRecSys workloads. Furthermore, we present techniques for large-batch training to fully realize the advantages of single-machine GNNRecSys training. Our experiment results show that with the tuned batch size and optimal system configuration, Optane-based single-machine GNNRecSys training outperforms distributed training by a large margin, especially when handling deep GNN models.

==> plot_script/plot_bandwidth.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 15
fig_size = (6, 4.5)

def plot_bandwidth_sequential_local_socket():
    df = pd.read_csv("../result_csv/bandwidth_sequential_local_socket.csv")
    columns = ['# threads', 'DRAM read', 'DRAM write', 'DRAM nt write', 'Optane read', 'Optane write', 'Optane nt write']
    assert np.array_equal(columns, df.columns.values)
    colors = {columns[1]:'C3', columns[2]:'C0', columns[3]:'C2', columns[4]:'C3', columns[5]:'C0', columns[6]:'C2'}
    markers = {columns[1]:'o', columns[2]:'^', columns[3]:'s', columns[4]:'o', columns[5]:'^', columns[6]:'s'}
    fillstyles = {columns[1]:'none', columns[2]:'none', columns[3]:'none',
                  columns[4]:'full', columns[5]:'full', columns[6]:'full'}

    fig, ax = plt.subplots()

    x = df[columns[0]].values
    for column in columns[1:]:
        y = df[column].values
        line = plt.plot(x, y, color=colors[column], marker=markers[column], fillstyle=fillstyles[column], label=column)

    plt.xlabel((columns[0]), fontsize=fontsize)
    plt.ylabel(("bandwidth (GB/s)"), fontsize=fontsize)
    plt.xticks(fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    ax.yaxis.grid(True)
    plt.legend(columns[1:], fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/bandwidth_sequential_local_socket.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


def plot_bandwidth_random_local_socket():
    df = pd.read_csv("../result_csv/bandwidth_random_local_socket.csv")
    columns = ['access size (bytes)', 'Optane read (28 threads)', 'Optane write (2 threads)', 'Optane nt write (8 threads)']
    assert np.array_equal(columns, df.columns.values)
    colors = {columns[1]:'C3', columns[2]:'C0', columns[3]:'C2'}
    markers = {columns[1]:'o', columns[2]:'^', columns[3]:'s'}

    fig, ax = plt.subplots()

    x = df[columns[0]].values
    for column in columns[1:]:
        y = df[column].values
        line = plt.plot(x, y, color=colors[column], marker=markers[column], label=column)

    plt.xlabel((columns[0]), fontsize=fontsize)
    plt.ylabel(("bandwidth (GB/s)"), fontsize=fontsize)
    ax.set_xscale('log')
    plt.xticks(ticks=x, labels=x, fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    ax.yaxis.grid(True)
    plt.legend(columns[1:], fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/bandwidth_random_local_socket.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


def plot_bandwidth_sequential_remote_socket():
    local_dram_read = 105.36
    remote_dram_read = 34.75
    local_optane_read = 39.19
    remote_optane_read = 34.45

    local_dram_write = 63.87
    remote_dram_write = 27.64
    local_optane_write = 11.34
    remote_optane_write = 5.28

    fig, ax = plt.subplots()

    plt.bar(1, local_dram_read, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1, label='local')
    plt.bar(2, remote_dram_read, width=0.75, color=blue, alpha=1, edgecolor='black', linewidth=1, label='remote')

    plt.bar(3.5, local_optane_read, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1, label='local')
    plt.bar(4.5, remote_optane_read, width=0.75, color=blue, alpha=1, edgecolor='black', linewidth=1, label='remote')

    plt.bar(6, local_dram_write, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1, label='local')
    plt.bar(7, remote_dram_write, width=0.75, color=blue, alpha=1, edgecolor='black', linewidth=1, label='remote')

    plt.bar(8.5, local_optane_write, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1, label='local')
    plt.bar(9.5, remote_optane_write, width=0.75, color=blue, alpha=1, edgecolor='black', linewidth=1, label='remote')

    plt.ylabel(("bandwidth (GB/s)"), fontsize=fontsize)
    plt.xticks(ticks=[1.5, 4, 6.5, 9], labels=['DRAM \nread', 'Optane \nread', 'DRAM \nnt write', 'Optane \nnt write'], fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    ax.yaxis.grid(True)
    ax.set_axisbelow(True)
    plt.legend(labels=['local', 'remote'], fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/bandwidth_sequential_remote_socket.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_bandwidth_sequential_local_socket()
    plot_bandwidth_random_local_socket()
    plot_bandwidth_sequential_remote_socket()


==> plot_script/plot_degree_distribution.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

plt.style.use('seaborn')

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 15
fig_size = (8, 4)

def plot_degree_distribution():
    fig, (ax1, ax2) = plt.subplots(1, 2)

    def _plot(spmat, ax, bins, title):
        nnz_each_row = spmat.indptr[1:] - spmat.indptr[0:-1]
        ax.hist(nnz_each_row, bins=bins)

        ax.set_yscale('log')
        ax.set_ylim(None, 100000)
        ax.set_xlim(0, 2600)
        ax.set_xlabel("degree", fontsize=fontsize)

        ax.set_title(title, y=-0.3, fontsize=fontsize)
        ax.xaxis.set_tick_params(labelsize=fontsize)
        ax.yaxis.set_tick_params(labelsize=fontsize)

    from scipy import sparse
    iu = sparse.load_npz('/work/shared/common/project_build/gnn-optane/data/amazon-book/amazon_book_iu_csr_float32.npz')
    ui = sparse.load_npz('/work/shared/common/project_build/gnn-optane/data/amazon-book/amazon_book_ui_csr_float32.npz')
    _plot(iu, ax1, 100, '(a) user')
    _plot(ui, ax2, 500, '(b) item')

    fig.set_size_inches(*fig_size)

    output = '../figure_raw/degree_distribution.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_degree_distribution()


==> plot_script/plot_different_numa_data_placement_policies.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

# import seaborn as sns
# sns.set_style("whitegrid")

blue = '#7595be'
red = '#d7827d'
# green = '#b4bf5f'
green = '#5d7430'
orange = '#f29f39'

fontsize = 14
fig_size = (8, 3.5)


def plot_different_numa_data_placement_policies_kernel_perf():
    columns = ['dataset',
               "Optane + DRAM, interleaved",
               "Optane + DRAM, blocked",]

    fig, (ax1, ax2) = plt.subplots(1, 2)

    def _plot(df, ax, title, ylimit, set_ylabel=True):
        xtick = []
        xtick_label = []
        num_datasets = len(df['dataset'].values)
        for i in range(num_datasets):
            dataset = df['dataset'].values[i]
            val1 = df[columns[1]].values[i]
            val2 = df[columns[2]].values[i]

            ax.bar(i*3 + 1, val1, width=0.75, color=orange, edgecolor='black', linewidth=1)
            # ax.annotate(round(val1), xy=(i*3 + 1, val1), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*3 + 2, val2, width=0.75, color=blue, edgecolor='black', linewidth=1)
            # ax.annotate(round(val2), xy=(i*3 + 2, val2), ha='center', va='bottom', fontsize=fontsize)

            xtick.append(i*3+1.5)
            xtick_label.append(dataset)

        if set_ylabel:
            ax.set_ylabel(("time (sec)"), fontsize=fontsize)
        ax.set_ylim(None, ylimit)
        ax.yaxis.grid(True)
        ax.set_axisbelow(True)
        ax.set_xticks(ticks=xtick)
        ax.set_xticklabels(xtick_label, fontsize=fontsize)
        ax.set_title(title, y=-0.25, fontsize=16)
        ax.yaxis.set_tick_params(labelsize=fontsize)

    _plot(pd.read_csv("../result_csv/different_numa_data_placement_policies_sddmm_perf.csv"), ax1, '(a) SDDMM', 900, True)
    _plot(pd.read_csv("../result_csv/different_numa_data_placement_policies_spmm_perf.csv"), ax2, '(b) SpMM', 90, False)
    plt.legend(['interleaved', 'blocked'], fontsize=fontsize, ncol=4, bbox_to_anchor=(-0.15, 1.1), loc='center')

    fig.set_size_inches(*fig_size)

    output = '../figure_raw/different_numa_data_placement_policies_kernel_perf.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_different_numa_data_placement_policies_kernel_perf()


==> plot_script/plot_different_optane_configs.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

plt.style.use('seaborn-muted')

blue = '#7595be'
red = '#d7827d'
# green = '#b4bf5f'
green = '#5d7430'
orange = '#f29f39'

fontsize = 14
fig_size = (8, 6)


def plot_different_optane_configs_kernel_perf():
    columns = ['dataset',
               'Memory Mode',
               "AppDirect Mode, Optane only",
               "AppDirect Mode, Optane + local DRAM",
               "AppDirect Mode, Optane + local DRAM + remote DRAM",]

    fig, (ax1, ax2) = plt.subplots(2, 1)

    def _plot(df, ax, title, ylimit, logscale=False):
        assert np.array_equal(columns, df.columns.values)
        xtick = []
        xtick_label = []
        num_datasets = len(df['dataset'].values)
        for i in range(num_datasets):
            dataset = df['dataset'].values[i]
            val1 = df[columns[1]].values[i]
            val2 = df[columns[2]].values[i]
            val3 = df[columns[3]].values[i]
            val4 = df[columns[4]].values[i]

            ax.bar(i*5 + 1, val1, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1)
            ax.annotate(round(val1), xy=(i*5 + 1, val1), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 2, val2, width=0.75, color=blue, alpha=0.4, edgecolor='black', linewidth=1)
            ax.annotate(round(val2), xy=(i*5 + 2, val2), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 3, val3, width=0.75, color=blue, alpha=0.8, edgecolor='black', linewidth=1)
            ax.annotate(round(val3), xy=(i*5 + 3, val3), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 4, val4, width=0.75, color='C0', alpha=1, edgecolor='black', linewidth=1)
            ax.annotate(round(val4), xy=(i*5 + 4, val4), ha='center', va='bottom', fontsize=fontsize)

            xtick.append(i*5+2.5)
            xtick_label.append(dataset)

        if logscale:
            ax.set_yscale('log')
        ax.set_ylabel(("time (sec)"), fontsize=fontsize)
        ax.set_ylim(None, ylimit)
        ax.set_xticks(ticks=xtick)
        ax.set_xticklabels(xtick_label, fontsize=fontsize)
        ax.set_title(title, y=-0.35, fontsize=16)
        ax.yaxis.set_tick_params(labelsize=fontsize)

    _plot(pd.read_csv("../result_csv/different_optane_configs_sddmm_perf.csv"), ax1, '(a) SDDMM', 720)
    _plot(pd.read_csv("../result_csv/different_optane_configs_spmm_perf.csv"), ax2, '(b) SpMM', 42)
    plt.legend(columns[1:], fontsize=fontsize, ncol=1, bbox_to_anchor=(0.5, 2.8), loc='center')

    fig.set_size_inches(*fig_size)
    plt.subplots_adjust(hspace=0.45)

    fig.set_size_inches(*fig_size)

    output = '../figure_raw/different_optane_configs_kernel_perf.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_different_optane_configs_kernel_perf()


==> plot_script/plot_different_thread_numbers.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 16
fig_size = (10, 4)

def plot_different_thread_numbers_kernel_perf():
    df = pd.read_csv("../result_csv/different_thread_numbers_kernel_perf.csv")
    columns = ['# threads', 'SDDMM on DRAM', 'SDDMM on Optane', 'SpMM on DRAM', 'SpMM on Optane']
    assert np.array_equal(columns, df.columns.values)
    colors = {columns[1]:'C3', columns[2]:'C0', columns[3]:'C3', columns[4]:'C0'}
    markers = {columns[1]:'o', columns[2]:'^', columns[3]:'o', columns[4]:'^'}

    fig, (ax1, ax2) = plt.subplots(1, 2)

    x = df[columns[0]].values

    for column in columns[1:3]:
        y = df[column].values
        ax1.plot(x, y, color=colors[column], marker=markers[column])

    ax1.yaxis.grid(True)
    ax1.set_xlabel((columns[0]), fontsize=fontsize)
    ax1.set_ylabel(("time (sec)"), fontsize=fontsize)
    ax1.xaxis.set_tick_params(labelsize=fontsize)
    ax1.yaxis.set_tick_params(labelsize=fontsize)
    ax1.set_title("(a) SDDMM", y=-0.3, fontsize=16)
    ax1.set_xscale('log')
    ax1.set_xticks([1,2,4,8,16,28])
    ax1.set_xticklabels(['1','2','4','8','16','28'])

    for column in columns[3:]:
        y = df[column].values
        ax2.plot(x, y, color=colors[column], marker=markers[column])

    ax2.yaxis.grid(True)
    ax2.set_xlabel((columns[0]), fontsize=fontsize)
    # ax2.set_ylabel(("time (sec)"), fontsize=fontsize)
    ax2.xaxis.set_tick_params(labelsize=fontsize)
    ax2.yaxis.set_tick_params(labelsize=fontsize)
    ax2.set_title("(b) SpMM", y=-0.3, fontsize=16)
    ax2.set_xscale('log')
    ax2.set_xticks([1,2,4,8,16,28])
    ax2.set_xticklabels(['1','2','4','8','16','28'])

    plt.legend(['DRAM', 'Optane'], bbox_to_anchor=(-0.15, 1.18), loc='upper center', ncol=2, fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/different_thread_numbers_kernel_perf.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_different_thread_numbers_kernel_perf()


==> plot_script/plot_distdgl_time_breakdown.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

# plt.style.use('seaborn-muted')

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 16
fig_size = (5, 3)

def plot_distdgl_time_breakdown():
    columns = ['NGCF-1L-128E', 'NGCF-1L-256E', 'NGCF-2L-128E', 'NGCF-2L-256E']
    fig, ax = plt.subplots()

    df = pd.read_csv("../result_csv/distdgl_time_breakdown.csv")

    for i in range(len(columns)):
        time_1 = df[columns[i]].values[0]
        time_2 = df[columns[i]].values[1]
        time_3 = df[columns[i]].values[2]
        total = time_1 + time_2 + time_3
        time_1 = time_1 / total * 100
        time_2 = time_2 / total * 100
        time_3 = time_3 / total * 100
        ax.bar(i*2+0.5, time_1, width=1.1, color=blue, edgecolor='black', linewidth=1, label='building subgraph')
        ax.bar(i*2+0.5, time_2, bottom=time_1, width=1.1, color=green, edgecolor='black', linewidth=1, label='forward propagation')
        ax.bar(i*2+0.5, time_3, bottom=time_1+time_2, width=1.1, color=orange, edgecolor='black', linewidth=1, label='backward propagation')

    ax.set_ylabel(("percentage"), fontsize=fontsize)
    ax.yaxis.set_tick_params(labelsize=fontsize)
    ax.set_xticks(ticks=[i*2 + 0.5 for i in range(len(columns))])
    ax.set_xticklabels(columns, fontsize=fontsize, rotation=30)

    plt.legend(['building subgraph', 'forward propagation', 'backward propagation'],
                fontsize=fontsize, bbox_to_anchor=(1.9, 0.5), loc='right')

    fig.set_size_inches(*fig_size)

    output = '../figure_raw/distdgl_time_breakdown.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_distdgl_time_breakdown()


==> plot_script/plot_kernel_perf_optane_vs_dram.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 14
fig_size = (8, 6)


def plot_kernel_perf_optane_vs_dram():
    columns = ['dataset', 'DRAM normal write', 'Optane normal write', 'DRAM nt write', 'Optane nt write']
    fig, (ax1, ax2) = plt.subplots(2, 1)

    def _plot(df, ax, title, ylimit, logscale=False):
        assert np.array_equal(columns, df.columns.values)
        xtick = []
        xtick_label = []
        num_datasets = len(df['dataset'].values)
        for i in range(num_datasets):
            dataset = df['dataset'].values[i]
            dram_write = df['DRAM normal write'].values[i]
            optane_write = df['Optane normal write'].values[i]
            dram_nt_write = df['DRAM nt write'].values[i]
            optane_nt_write = df['Optane nt write'].values[i]

            ax.bar(i*5 + 1, dram_write, width=0.75, color=orange, alpha=0.5, edgecolor='black', linewidth=1, label='DRAM normal write')
            ax.annotate(str(dram_write), xy=(i*5 + 1, dram_write), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 2, optane_write, width=0.75, color=blue, alpha=0.5, edgecolor='black', linewidth=1, label='Optane normal write')
            ax.annotate(str(optane_write), xy=(i*5 + 2, optane_write), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 3, dram_nt_write, width=0.75, color=orange, alpha=1, edgecolor='black', linewidth=1, label='DRAM nt write')
            ax.annotate(str(dram_nt_write), xy=(i*5 + 3, dram_nt_write), ha='center', va='bottom', fontsize=fontsize)
            ax.bar(i*5 + 4, optane_nt_write, width=0.75, color=blue, alpha=1, edgecolor='black', linewidth=1, label='Optane nt write')
            ax.annotate(str(optane_nt_write), xy=(i*5 + 4, optane_nt_write), ha='center', va='bottom', fontsize=fontsize)

            xtick.append(i*5+2.5)
            xtick_label.append(dataset)

        if logscale:
            ax.set_yscale('log')
        ax.set_ylabel(("time (sec)"), fontsize=fontsize)
        ax.set_ylim(None, ylimit)
        ax.set_xticks(ticks=xtick)
        ax.set_xticklabels(xtick_label, fontsize=fontsize)
        ax.set_title(title, y=-0.35, fontsize=16)
        ax.yaxis.set_tick_params(labelsize=fontsize)

    _plot(pd.read_csv("../result_csv/sddmm_perf_optane_vs_dram.csv"), ax1, '(a) SDDMM', 135)
    _plot(pd.read_csv("../result_csv/spmm_perf_optane_vs_dram.csv"), ax2, '(b) SpMM', 1000, logscale=True)
    plt.legend(columns[1:], fontsize=fontsize, ncol=2, bbox_to_anchor=(0.5, 2.7), loc='center')

    fig.set_size_inches(*fig_size)
    plt.subplots_adjust(hspace=0.45)

    output = '../figure_raw/kernel_perf_optane_vs_dram.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_kernel_perf_optane_vs_dram()


==> plot_script/plot_ngcf_opt_effects.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

blue = '#7595be'
red = '#d7827d'
green = '#b4bf5f'
orange = '#f29f39'

fontsize = 14
fig_size = (6, 4)

def plot_ngcf_opt_effects():
    inference_0 = 13.64
    inference_1 = 5.63
    inference_2 = 2.76
    inference_3 = 1.65

    train_0 = 44.67
    train_1 = 17.14
    train_2 = 6.55
    train_3 = 5.61

    fig, ax = plt.subplots()

    plt.bar(1, inference_0, width=0.95, color='silver', label='original impl.')
    plt.bar(2, inference_1, width=0.95, color=blue, label='+ opt. 1')
    plt.annotate(str(round(inference_0/inference_1, 1))+'x', xy=(2, inference_1), ha='center', va='bottom', fontsize=fontsize)
    plt.bar(3, inference_2, width=0.95, color=red, label='+ opt. 1,2')
    plt.annotate(str(round(inference_0/inference_2, 1))+'x', xy=(3, inference_2), ha='center', va='bottom', fontsize=fontsize)
    plt.bar(4, inference_3, width=0.95, color=green, label='+ opt. 1,2,3')
    plt.annotate(str(round(inference_0/inference_3, 1))+'x', xy=(4, inference_3), ha='center', va='bottom', fontsize=fontsize)

    plt.bar(6, train_0, width=0.95, color='silver', label='original impl.')
    plt.bar(7, train_1, width=0.95, color=blue, label='+ opt. 1')
    plt.annotate(str(round(train_0/train_1, 1))+'x', xy=(7, train_1), ha='center', va='bottom', fontsize=fontsize)
    plt.bar(8, train_2, width=0.95, color=red, label='+ opt. 1,2')
    plt.annotate(str(round(train_0/train_2, 1))+'x', xy=(8, train_2), ha='center', va='bottom', fontsize=fontsize)
    plt.bar(9, train_3, width=0.95, color=green, label='+ opt. 1,2,3')
    plt.annotate(str(round(train_0/train_3, 1))+'x', xy=(9, train_3), ha='center', va='bottom', fontsize=fontsize)

    plt.ylabel(("time (sec)"), fontsize=fontsize)
    plt.xticks(ticks=[2.5, 7.5], labels=['inference', 'training'], fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    plt.legend(labels=['original impl.', '+ opt. 1', '+ opt. 1,2', '+ opt. 1,2,3'], fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/ngcf_opt_effects.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


def plot_time_breakdown():
    fig, (ax1, ax2) = plt.subplots(1, 2)

    inference_total_time = 1.651
    inference_sddmm_time = 0.996
    inference_spmm_time = 0.512
    labels = 'SDDMM', 'SpMM', 'others'
    explode = (0.05, 0.05, 0.05)
    sizes = [inference_sddmm_time, inference_spmm_time, inference_total_time - inference_sddmm_time - inference_spmm_time]
    ax1.pie(sizes, labels=labels, autopct='%1.0f%%', shadow=False, explode=explode, startangle=90, colors=[blue, red, 'silver'], textprops={'fontsize': fontsize})
    ax1.set_title("(a) inference", y=-0.1, fontsize=fontsize)

    train_total_time = 5.615
    train_sddmm_time = 3.059
    train_spmm_time = 1.181
    train_add_time = 0.949
    labels = 'SDDMM', 'SpMM', 'add', 'others'
    explode = (0.05, 0.05, 0.05, 0.05)
    sizes = [train_sddmm_time, train_spmm_time, train_add_time, train_total_time - train_sddmm_time - train_spmm_time - train_add_time]
    ax2.pie(sizes, labels=labels, autopct='%1.0f%%', shadow=False, explode=explode, startangle=90, colors=[blue, red, green, 'silver'], textprops={'fontsize': fontsize})
    ax2.set_title("(b) training", y=-0.1, fontsize=fontsize)

    plt.subplots_adjust(wspace=0.9)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/ngcf_time_breakdown.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)

if __name__ == '__main__':
    plot_ngcf_opt_effects()
    plot_time_breakdown()


==> plot_script/plot_train_log.py <==
import numpy as np
import pandas as pd
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
import matplotlib.pyplot as plt

fontsize = 16
fig_size = (6.5, 4.5)

def plot_train_log():
    df = pd.read_csv("../result_csv/lightgcn_train_log.csv")
    columns = ['epoch', '150K', '1K 150K', '15K 150K']
    assert np.array_equal(columns, df.columns.values)
    colors = {columns[1]:'C3', columns[2]:'C0', columns[3]:'C2'}
    markers = {columns[1]:'o', columns[2]:'^', columns[3]:'s'}

    fig, ax = plt.subplots()

    x = df[columns[0]].values
    for column in columns[1:]:
        y = df[column].values
        line = plt.plot(x, y, color=colors[column], marker=markers[column], label=column)

    plt.xlabel((columns[0]), fontsize=fontsize)
    plt.ylabel(("recall@20 on the test set"), fontsize=fontsize)
    plt.xticks(fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    ax.yaxis.grid(True)
    plt.legend(['batch size of 150K for all epochs',
                '1K for two epochs, then 150K',
                '15K for two epochs, then 150K'], fontsize=fontsize)
    fig.set_size_inches(*fig_size)

    output = '../figure_raw/train_log.pdf'
    plt.savefig(output, bbox_inches='tight')
    plt.close()
    print('output to %s' % output)


if __name__ == '__main__':
    plot_train_log()

